Reaction-Transformation-Aware Flow Matching for Generalizable Transition State Generation

Transition-state (TS) structures define the energetic barriers and mechanistic pathways of elementary chemical reactions, yet their identification remains computationally demanding because conventional saddle-point searches require expensive quantum-mechanical calculations. Recent machine-learning approaches have accelerated TS generation by predicting structures from reaction endpoint information, but they primarily learn geometric correspondence between endpoints and TSs, leaving the structural transformations underlying elementary reactions implicitly represented. To address this limitation, we introduce TransTS, a reaction-transformation-aware framework for generalizable TS generation from atom-mapped reactant-product pairs. TransTS explicitly learns atom-level structural transformations between reaction endpoints and integrates them with a unified atom-aligned geometric representation of reactants, TSs and products, enabling reaction-aware equivariant generation of TS geometries. TransTS is designed to provide reliable TS initial guesses for subsequent quantum-chemical refinement, where generated structures are evaluated not only by geometric similarity but also by their ability to converge to validated saddle points and recover the intended reaction pathways. Across IID and zero-shot OOD benchmarks, TransTS demonstrates improved TS initialization quality, with particularly strong generalization to unseen reaction distributions. On the challenging GDB-10-rxn and GDB-17-rxn OOD benchmarks, TransTS generates TS candidates that more frequently converge to validated saddle points and recover the intended elementary reactions after refinement than existing approaches under the same training regime. Scaling reaction coverage and model capacity further improves both geometric fidelity and refinement outcomes.

==> anc/rmsd.py <==
"""Standalone RMSD evaluation used for the reported geometry metrics.

The final reported value is the minimum RMSD after atom reindexing, Kabsch
alignment, and evaluation of the mirrored geometry.  Set ``genetic_threshold``
to ``0.0`` for the unbounded Transition1x search or ``1.25`` for the capped OOD
search described in the Supplementary Information.
"""

import math

import numpy as np
from ase import Atoms
from pymatgen.analysis.molecule_matcher import (
    BruteForceOrderMatcher,
    GeneticOrderMatcher,
    HungarianOrderMatcher,
)
from pymatgen.core import Molecule


_MIRROR = np.array([[1.0, -1.0, 1.0]])


def rigid_transform_kabsch_3d(source, target):
    """Return the proper rotation and translation aligning two 3 x N arrays."""
    if source.shape != target.shape:
        raise ValueError("The two coordinate arrays must have the same shape")
    if source.ndim != 2 or source.shape[0] != 3:
        raise ValueError("Kabsch inputs must have shape (3, N)")
    if source.shape[1] == 0:
        raise ValueError("At least one atom is required")

    source_centroid = np.mean(source, axis=1, keepdims=True)
    target_centroid = np.mean(target, axis=1, keepdims=True)
    source_centered = source - source_centroid
    target_centered = target - target_centroid

    covariance = source_centered @ target_centered.T
    left, _, right_transpose = np.linalg.svd(covariance)
    rotation = right_transpose.T @ left.T

    if np.linalg.det(rotation) < 0:
        reflection_correction = np.diag([1.0, 1.0, -1.0])
        rotation = (
            right_transpose.T @ reflection_correction
        ) @ left.T

    if not math.isclose(np.linalg.det(rotation), 1.0, abs_tol=1e-5):
        raise RuntimeError("Kabsch alignment produced an invalid rotation")

    translation = -rotation @ source_centroid + target_centroid
    return rotation, translation


def kabsch_align(source_coords, target_coords):
    """Kabsch-align an N x 3 source array to an N x 3 target array."""
    source = np.asarray(source_coords, dtype=float)
    target = np.asarray(target_coords, dtype=float)
    rotation, translation = rigid_transform_kabsch_3d(
        source.T,
        target.T,
    )
    return ((rotation @ source.T) + translation).T


def kabsch_rmsd(source_coords, target_coords):
    """Return the direct, fixed-atom-order Kabsch RMSD in angstrom."""
    source = np.asarray(source_coords, dtype=float)
    target = np.asarray(target_coords, dtype=float)
    aligned = kabsch_align(source, target)
    return float(np.sqrt(np.sum((target - aligned) ** 2) / target.shape[0]))


def _ase_to_molecule(structure):
    return Molecule(
        species=structure.get_chemical_symbols(),
        coords=structure.get_positions(),
    )


def reindexed_rmsd(
    source_structure,
    target_structure,
    direct_rmsd=None,
    genetic_threshold=0.0,
):
    """Return atom-reindexed RMSD, bounded above by direct Kabsch RMSD.

    Brute-force matching is used below 10,000 element-preserving
    permutations.  Larger searches use ``GeneticOrderMatcher`` and fall back
    to ``HungarianOrderMatcher`` when no genetic match is found.  A threshold
    below 0.5 disables the genetic-search cap, matching the Transition1x setup.
    """
    if direct_rmsd is None:
        direct_rmsd = kabsch_rmsd(
            source_structure.get_positions(),
            target_structure.get_positions(),
        )

    source_molecule = _ase_to_molecule(source_structure)
    target_molecule = _ase_to_molecule(target_structure)
    _, element_counts = np.unique(
        source_molecule.atomic_numbers,
        return_counts=True,
    )

    total_permutations = 1
    for count in element_counts:
        total_permutations *= math.factorial(count)

    if total_permutations < 1e4:
        matcher = BruteForceOrderMatcher(source_molecule)
        _, matched_rmsd = matcher.fit(target_molecule)
        return min(direct_rmsd, matched_rmsd)

    search_threshold = direct_rmsd
    if genetic_threshold >= 0.5:
        search_threshold = min(direct_rmsd, genetic_threshold)

    matcher = GeneticOrderMatcher(
        source_molecule,
        threshold=search_threshold,
    )
    matches = matcher.fit(target_molecule)
    matched_rmsd = direct_rmsd
    for match in matches:
        matched_rmsd = min(matched_rmsd, match[-1])

    if len(matches) == 0:
        matcher = HungarianOrderMatcher(source_molecule)
        _, matched_rmsd = matcher.fit(target_molecule)

    return min(direct_rmsd, matched_rmsd)


def calculate_rmsd_metrics(
    reference_structure,
    predicted_structure,
    genetic_threshold=0.0,
):
    """Calculate direct, mirrored, reindexed, and final reported RMSDs.

    Parameters
    ----------
    reference_structure, predicted_structure : ase.Atoms
        Structures with identical atom counts and element order.
    genetic_threshold : float
        ``0.0`` selects the unbounded Transition1x genetic search. ``1.25``
        selects the capped OOD search.
    """
    if len(reference_structure) != len(predicted_structure):
        raise ValueError("Reference and prediction atom counts differ")
    if (
        reference_structure.get_chemical_symbols()
        != predicted_structure.get_chemical_symbols()
    ):
        raise ValueError("Reference and prediction element orders differ")

    reference_positions = reference_structure.get_positions()
    predicted_positions = predicted_structure.get_positions()
    mirrored_prediction_positions = predicted_positions * _MIRROR

    direct = kabsch_rmsd(predicted_positions, reference_positions)
    mirrored_direct = kabsch_rmsd(
        mirrored_prediction_positions,
        reference_positions,
    )
    chirality_insensitive_direct = min(direct, mirrored_direct)

    reindexed = reindexed_rmsd(
        predicted_structure,
        reference_structure,
        direct_rmsd=direct,
        genetic_threshold=genetic_threshold,
    )
    mirrored_reference = Atoms(
        symbols=reference_structure.get_chemical_symbols(),
        positions=reference_positions * _MIRROR,
    )
    mirrored_reindexed = reindexed_rmsd(
        predicted_structure,
        mirrored_reference,
        direct_rmsd=mirrored_direct,
        genetic_threshold=genetic_threshold,
    )
    chirality_insensitive_reindexed = min(
        reindexed,
        mirrored_reindexed,
    )

    return {
        "direct_rmsd": direct,
        "chirality_insensitive_direct_rmsd": chirality_insensitive_direct,
        "reindexed_rmsd": reindexed,
        "chirality_insensitive_reindexed_rmsd": (
            chirality_insensitive_reindexed
        ),
    }


def calculate_rmsd(
    reference_structure,
    predicted_structure,
    genetic_threshold=0.0,
):
    """Return the reindexed, chirality-insensitive RMSD reported in the SI."""
    metrics = calculate_rmsd_metrics(
        reference_structure,
        predicted_structure,
        genetic_threshold=genetic_threshold,
    )
    return metrics["chirality_insensitive_reindexed_rmsd"]


==> anc/xyz2smiles.py <==
"""Standalone XYZ-to-SMILES conversion used for endpoint graph matching."""

import logging
import os
import re
from collections import Counter

from ase.io import read as read_xyz
from rdkit import Chem, RDLogger
from rdkit.Chem import rdDetermineBonds


RDLogger.logger().setLevel(RDLogger.ERROR)
logger = logging.getLogger(__name__)


def _read_xyz(xyz_path):
    structure = read_xyz(xyz_path, index=-1)
    return structure.get_chemical_symbols(), structure.get_positions().tolist()


def _xyz_to_mapped_smiles(xyz_path, use_hueckel):
    molecule = Chem.MolFromXYZFile(str(xyz_path))
    if molecule is None:
        return None
    try:
        rdDetermineBonds.DetermineBonds(
            molecule,
            useHueckel=use_hueckel,
            useAtomMap=True,
        )
    except Exception:
        return None
    return Chem.MolToSmiles(molecule)


def _fragments_are_neutral(smiles):
    for fragment in smiles.split("."):
        molecule = Chem.MolFromSmiles(fragment)
        if molecule is None:
            return False
        if sum(atom.GetFormalCharge() for atom in molecule.GetAtoms()) != 0:
            return False
    return True


def _post_process_fragments(smiles_with_map, xyz_path, use_hueckel):
    if _fragments_are_neutral(smiles_with_map):
        return smiles_with_map

    symbols, positions = _read_xyz(xyz_path)
    if not symbols:
        return smiles_with_map

    parser_params = Chem.SmilesParserParams()
    parser_params.removeHs = False
    output_fragments = []

    for fragment_smiles in smiles_with_map.split("."):
        fragment = Chem.MolFromSmiles(fragment_smiles, parser_params)
        if fragment is None:
            output_fragments.append(fragment_smiles)
            continue

        atom_map_ids = []
        xyz_lines = []
        for atom in fragment.GetAtoms():
            atom_map_id = atom.GetAtomMapNum()
            if atom_map_id < 1 or atom_map_id > len(positions):
                output_fragments.append(fragment_smiles)
                break
            atom_map_ids.append(atom_map_id)
            x, y, z = positions[atom_map_id - 1]
            xyz_lines.append(
                f"{atom.GetSymbol()} {x:.6f} {y:.6f} {z:.6f}"
            )
        else:
            xyz_block = f"{len(xyz_lines)}\n\n" + "\n".join(xyz_lines)
            fragment_from_xyz = Chem.MolFromXYZBlock(xyz_block)
            if fragment_from_xyz is None:
                output_fragments.append(fragment_smiles)
                continue

            for atom in fragment_from_xyz.GetAtoms():
                atom.SetAtomMapNum(atom_map_ids[atom.GetIdx()])
            try:
                rdDetermineBonds.DetermineBonds(
                    fragment_from_xyz,
                    useHueckel=use_hueckel,
                    useAtomMap=False,
                )
                output_fragments.append(
                    Chem.MolToSmiles(fragment_from_xyz)
                )
            except Exception:
                output_fragments.append(fragment_smiles)

    return ".".join(output_fragments)


def _strip_atom_maps(smiles):
    clean_smiles = re.sub(r":\d+", "", smiles)
    try:
        molecule = Chem.MolFromSmiles(clean_smiles)
        if molecule is not None:
            return Chem.MolToSmiles(molecule)
    except Exception:
        pass
    return clean_smiles


def _formula_fallback(xyz_path):
    try:
        symbols, _ = _read_xyz(xyz_path)
    except Exception:
        return ""
    if not symbols:
        return ""

    counts = Counter(symbols)
    ordered_counts = []
    for element in ("C", "H"):
        if element in counts:
            ordered_counts.append(f"{element}{counts.pop(element)}")
    for element in sorted(counts):
        ordered_counts.append(f"{element}{counts[element]}")
    return "".join(ordered_counts)


def xyz_to_smiles_record(xyz_path, allow_formula_fallback=False):
    """Return mapped and unmapped SMILES plus the conversion method.

    The SI workflow leaves ``allow_formula_fallback`` disabled so failed
    endpoint conversions can be handled by RMSD matching or assigned to the
    ``NO_SMILES`` analysis class.
    """
    xyz_path = str(xyz_path)
    if not os.path.isfile(xyz_path):
        logger.warning("XYZ file does not exist: %s", xyz_path)
        return {
            "smiles": "",
            "smiles_with_atom_map": "",
            "method": "empty",
        }

    for use_hueckel in (True, False):
        smiles_with_map = _xyz_to_mapped_smiles(
            xyz_path,
            use_hueckel=use_hueckel,
        )
        if smiles_with_map is None:
            continue

        processed_smiles = _post_process_fragments(
            smiles_with_map,
            xyz_path,
            use_hueckel=use_hueckel,
        )
        clean_smiles = _strip_atom_maps(processed_smiles)
        if clean_smiles:
            method = "hueckel" if use_hueckel else "no_hueckel"
            return {
                "smiles": clean_smiles,
                "smiles_with_atom_map": processed_smiles,
                "method": method,
            }

    if not allow_formula_fallback:
        logger.error("All SMILES conversion attempts failed: %s", xyz_path)
        return {
            "smiles": "",
            "smiles_with_atom_map": "",
            "method": "empty",
        }

    formula = _formula_fallback(xyz_path)
    if not formula:
        logger.error("All SMILES conversion attempts failed: %s", xyz_path)
        return {
            "smiles": "",
            "smiles_with_atom_map": "",
            "method": "empty",
        }

    formula_smiles = f"[{formula}]"
    logger.warning(
        "SMILES conversion failed; using formula fallback for %s: %s",
        xyz_path,
        formula,
    )
    return {
        "smiles": formula_smiles,
        "smiles_with_atom_map": formula_smiles,
        "method": "formula",
    }


def xyz_to_smiles(xyz_path, allow_formula_fallback=False):
    """Return an unmapped SMILES string and conversion method."""
    record = xyz_to_smiles_record(
        xyz_path,
        allow_formula_fallback=allow_formula_fallback,
    )
    return record["smiles"], record["method"]


def xyz_to_smiles_with_atom_map(xyz_path, allow_formula_fallback=False):
    """Return a mapped SMILES string and conversion method."""
    record = xyz_to_smiles_record(
        xyz_path,
        allow_formula_fallback=allow_formula_fallback,
    )
    return record["smiles_with_atom_map"], record["method"]

